On the choice of initial guesses for the Newton-Raphson algorithm

The initialization of equation-based differential-algebraic system models, and more in general the solution of many engineering and scientific problems, require the solution of systems of nonlinear equations. Newton-Raphson's method is widely used for this purpose; it is very efficient in the computation of the solution if the initial guess is close enough to it, but it can fail otherwise. In this paper, several criteria are introduced to analyze the influence of the initial guess on the evolution of Newton-Raphson's algorithm and to identify which initial guesses need to be improved in case of convergence failure. In particular, indicators based on first and second derivatives of the residual function are introduced, whose values allow to assess how much the initial guess of each variable can be responsible for the convergence failure. The use of such criteria, which are based on rigorously proven results, is successfully demonstrated in three exemplary test cases.

==> newtonGenericExample.m <==
function [alpha_i,gamma_ijk,Sigma] = newtonGenericExample(test,x)

if ~exist('test','var') test = "DC"; end

if test=="FTD"
    f = @FTD;
    fx = @J_FTD;
    fxx = @H_FTD;
    x_start = @x0_FTD;
end

if test=="DC"
    f = @DC;
    fx = @J_DC;
    fxx = @H_DC;
    x_start = @x0_DC;
end

n_iter = 1;
compute_gamma = 1;

[x0,p] = x_start();
if ~exist('x','var') x = x0, end

x_iter = x;
f_iter = f(x);

for i = 1:40
  dx = - fx(x)\f(x);
  if n_iter <= 1 && compute_gamma 
      fprintf("Initial values and first increment:\n");
      fprintf('w_0  = ');
      fprintf('%12.5f  ',x(1:p)');
      fprintf('\n');
      fprintf('dw_0 = ');
      fprintf('%12.5f  ',dx(1:p)'); 
      fprintf('\n');
      fprintf('\n');
      gamma_ijk = gamma(f(x),fx(x),fxx(x),p);
      alpha_i = alpha(f,f(x),fx(x),fxx(x),x,p);
      Sigma = sensitivityScaled(f(x),fx(x),fxx(x),p);
  end
  if abs(dx) < 1e-12
      fprintf('SUCCESS: Newton-Raphson algorithm converged in %d iterations!\n\n',n_iter-1);
      return
  end
  x = x + dx;
  x_iter = [x_iter x];
  y = f(x);
  if isnan(y)
     fprintf('NR algorithm stopped\n\n'); 
     return;
  end
  f_iter = [f_iter y];
  n_iter = n_iter + 1;
end
fprintf('WARNING: Newton-Raphson algorithm did not converge!\n\n');
end

function [gamma_ijk] = gamma(f, fx, fxx, p)
H = zeros(size(fxx));
n=size(f);
dx = -fx\f;
r = f + fx(:,p+1:end)*dx(p+1:end);
fprintf("Non-zero Gamma values:\n");
for i = 1:n
    for j = 1:n
        for k = 1:n
            gamma_ijk(i,j,k) = 1/2*abs((fxx(i,j,k)*dx(k)*dx(j))/norm(r,Inf));
            if fxx(i,j,k) ~= 0 && j<=k
                fprintf('$ \\Gamma_{%d%d%d} =%6.3f $\n', i, j, k,gamma_ijk(i,j,k));
            end
        end
    end
end
fprintf("\n");

end

function [alpha_i] = alpha(f, f0, fx, fxx, x0,p)
H = zeros(size(fxx));
m=length(f0);
dx = -fx\f0;
r = f0 + fx(:,p+1:end)*dx(p+1:end);
lambda = 1;
while 1
    dx_star = dx*lambda;
    f1 = f(x0 + dx_star);
    if isnan(f1)
        lambda = 0.7*lambda;
        continue
    else
        break
    end
end
if lambda<1
  fprintf('\nReduction of newton step necessary:\nlambda=%1.3f\n\n',lambda);
end

fprintf("Non-zero alpha values:\n");
for i = 1:m
    dx_star = lambda*dx;
    Hf_i = reshape(fxx(i,:,:),m,m);
    alpha_i(i) = abs((f1(i)- (1-lambda)*f0(i) - 1/2*dx_star'*Hf_i*dx_star)/(lambda^3*norm(r,Inf)));
    if abs(alpha_i(i)) > 1e-8
        fprintf('$ \\alpha_{%d} = %8.3g\n',i,alpha_i(i));
    end
end
fprintf("\n");
end

function [Sigma] = sensitivityScaled(f, fx, fxx, p)

m=length(f);
dx = - fx\f;
w1_w0 = dx(1:p);
x1_x0 = dx;
Hx = zeros(m,m);
for i = 1:m
    Hf_i = reshape(fxx(i,:,:),m,m);
    Hx(i,:) =  x1_x0'*Hf_i;
end
Sw = w1_w0*(1./w1_w0)';
d_x1_x0 = -fx\Hx - eye(m);

S_w_w = d_x1_x0(1:p,1:p) + eye(p);

W = diag(w1_w0);
Sigma = abs(W)\S_w_w*W;

fprintf("Sigma = \n");
for i=1:p
   fprintf("%12.3f ",Sigma(i,1));
   fprintf("& %12.3f ",Sigma(i,2:end));
   fprintf("\\\\\n");
end


% if p==3
%    fprintf("%12.3f & %12.3f & %12.3f \\\\\n",Sigma')
% elseif p==2
%    fprintf("%12.3f & %12.3f \\\\\n",Sigma')
% else
%    fprintf("%12.3f & %12.3f & %12.3f & %12.3f & %12.3f & %12.3f \\\\ \n",Sigma')
% end
fprintf("\n");
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Thermo-hydraulic system example (see paper)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [x,p]=x0_FTD()
global  p_s p_d k_h k_p c gamma_0 nu T_s T_a Q f_0 A

p_s     = 2.201;
p_d     = 1;
k_p     = sqrt(1000);
k_h     = 0.2;
c       = 1;
f_0     = 1;
gamma_0 = 1;
nu      = 0.8;
T_s     = 0;
T_a     = 6;
Q       = 4;
A       = 1;

% x = [f k_v T_o gamma p_o p_i];
x = .99*[1 1 4 1 2 2.2]';
p = 6;

end

function y = FTD(x)
global  p_s p_d k_h k_p c gamma_0 nu T_s T_a Q f_0 A

% x = [f k_v T_o gamma p_o p_i];

if (p_s < x(6) || x(5)<p_d)
    disp('Error: negative square root');
    y=NaN;
    return;
end

y = zeros(6,1);

y(1) = x(1) - k_p*(p_s - x(6))^(1/2);
y(2) = 5*(x(6) - x(5) - k_h*x(1)^2);
y(3) = x(1) - x(2)*(x(5) - p_d)^(1/2);
y(4) = (Q - x(1)*c*(x(3) - T_s))/4; 
y(5) = (Q - x(4)*A*(T_a - (T_s+x(3))/2))/4;
y(6) = x(4) - gamma_0*(x(1)/f_0)^nu;

% y(1) = f - k_p*sqrt(p_s - p_i);
% y(2) = 5*(p_i - p_o - k_h*f^2);
% y(3) = f - k_v*sqrt(p_o - p_d);
% y(4) = (Q - f*c*(T_o - T_s))/4; 
% y(5) = (Q - gamma*A*(T_a - (T_s+T_o)/2))/4;
% y(6) = gamma - gamma_0*(f/f_0)^nu;

end

function J = J_FTD(x)
global  p_s p_d k_h k_p c gamma_0 nu T_s T_a Q f_0 A

% x = [f k_v T_o gamma p_o p_i];
%
% y = zeros(6,1);
%
% y(1) = x(1) - k_p*(p_s - x(6))^(1/2);
% y(2) = 5*(x(6) - x(5) - k_h*x(1)^2);
% y(3) = x(1) - x(2)*(x(5) - p_d)^(1/2);
% y(4) = (Q - x(1)*c*(x(3) - T_s))/4; 
% y(5) = (Q - x(4)*A*(T_a - (T_s+x(3))/2))/4;
% y(6) = x(4) - gamma_0*(x(1)/f_0)^nu;

J = zeros(6,6);

J(1,1) = 1;
J(1,6) = k_p/2*(p_s - x(6))^(-1/2);
J(2,1) = - 10*k_h*x(1);
J(2,5) = -5;
J(2,6) = 5;
J(3,1) = 1;
J(3,2) = -(x(5) - p_d)^(1/2);
J(3,5) = -x(2)/2*(x(5) - p_d)^(-1/2);
J(4,1) = (-c*(x(3) - T_s))/4;
J(4,3) = (-x(1)*c)/4;
J(5,3) = (x(4)*A/2)/4;
J(5,4) = (-A*(T_a - (T_s+x(3))/2))/4;
J(6,1) = -gamma_0*nu*(x(1)/f_0)^(nu-1)/f_0;
J(6,4) = 1;

end


function H = H_FTD(x)
global  p_s p_d k_h k_p c gamma_0 nu T_s T_a Q f_0 A

% x = [f k_v T_o gamma p_o p_i];
%
% y = zeros(6,1);
%
% y(1) = x(1) - k_p*sqrt(p_s - x(6));
% y(2) = 5*(x(6) - x(5) - k_h*x(1)^2);
% y(3) = x(1) - x(2)*sqrt(x(5) - p_d);
% y(4) = (Q - x(1)*c*(x(3) - T_s))/4; 
% y(5) = (Q - x(4)*A*(T_a - (T_s+x(3))/2))/4;
% y(6) = x(4) - gamma_0*(x(1)/f_0)^nu;
%
% J = zeros(6,6);
%
% J(1,1) = 1;
% J(1,6) = k_p/2*(p_s - x(6))^(-1/2);
% J(2,1) = - 10*k_h*x(1));
% J(2,5) = -5;
% J(2,6) = 5;
% J(3,1) = 1;
% J(3,2) = -(x(5) - p_d)^(1/2);
% J(3,5) = -x(2)/2*(x(5) - p_d)^(-1/2);
% J(4,1) = (-c*(x(3) - T_s))/4;
% J(4,3) = -x(1)*c/4;
% J(5,3) = x(4)*A/8;
% J(5,4) = (-A*(T_a - (T_s+x(3))/2))/4;
% J(6,1) = -gamma_0*nu*(x(1)/f_0)^(nu-1)/f_0;
% J(6,4) = 1;

H = zeros(6,6,6);

H(1,6,6) = k_p/4*(p_s - x(6))^(-3/2);
H(2,1,1) = - 10*k_h;
H(3,2,5) = -1/2*(x(5) - p_d)^(-1/2);
H(3,5,2) = -1/2*(x(5) - p_d)^(-1/2);
H(3,5,5) =  x(2)/4*(x(5) - p_d)^(-3/2);
H(4,1,3) = -c/4;
H(4,3,1) = -c/4;
H(5,3,4) = A/8;
H(5,4,3) = A/8;
H(6,1,1) = -gamma_0*nu*(nu-1)*(x(1)/f_0)^(nu-2)/f_0/f_0;

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% DC circuit example (see paper)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [x,p]=x0_DC()
global N is vt R P

N = 10;
vt = 0.025;
R = 1;
P = 10.7;
v_bar = 0.7;
is = exp(-v_bar/vt);


% x = [i vd v v1 v2 ... v10]
x = [0.9 0.63 9.63 zeros(1,10)]';
p = 3;

end

function y = DC(x)
global N is vt R P

% x = [i vd v v1 v2 ... v10]

y = zeros(13,1);

y(1) = x(1) - is*(exp(x(2)/vt) - 1);
y(2) = x(1)*x(3) - P;
y(3) = x(3) - x(2) - sum(x(4:N+3));
y(4:N+3) = x(4:N+3) - R*x(1);

end

function J = J_DC(x)
global N is vt R P

% x = [i vd v v1 v2 ... v10]
%
% y = zeros(13,1);
%
% y(1) = x(1) - is*(exp(x(2)/vt) - 1);
% y(2) = x(1)*x(3) - P;
% y(3) = x(3) - x(2) - sum(x(4:N+3));
% y(4:N+3) = x(4:N+3) - R*x(1);

J = zeros(13,13);

J(1,1) = 1;
J(1,2) = -is*exp(x(2)/vt)/vt;
J(2,1:3) = [x(3) 0 x(1)];
J(3,:) = [0 -1 1 -ones(1,N)];
J(4:N+3,4:N+3) = eye(N);
J(4:N+3,1) = -R*ones(N,1);

end


function H = H_DC(x)
global N is vt R P
% x = [i vd v v1 v2 ... v10]
%
% y = zeros(13,1);
%
% y(1) = x(1) - is*(exp(x(2)/vt) - 1);
% y(2) = x(1)*x(3) - P;
% y(3) = x(3) - x(2) - sum(x(4:N+3));
% y(4:N+3) = x(4:N+3) - R*x(1);
%
% J = zeros(13,13);
%
% J(1,1) = 1;
% J(1,2) = -is*exp(x(2)/vt)/vt;
% J(2,1:3) = [x(3) 0 x(1)];
% J(3,:) = [0 -1 1 -ones(1,N)];
% J(4:N+3,4:N+3) = eye(N);
% J(4:N+3,1) = -R*ones(N,1);

H = zeros(13,13,13);

H(1,2,2) = -is*exp(x(2)/vt)/vt/vt;
H(2,3,1) = 1;
H(2,1,3) = 1;
end



==> newtonGridExample.m <==
function newtonGridExample(ppv, ppi)
global pv pi
global N M
global nGamma nAlpha nSigma

% Size of Grid example
N = 20;
M = 20;

% Number of sorted values to report
nAlpha = 6;
nGamma = 6;
nSigma = 6;

fprintf("\\vspace{-0.5cm}\n");
if ~exist('ppv','var') || ~exist('ppi','var') 
    pv = ones(N,M);
    pi = ones(N,M);
else
    pv = ppv;
    pi = ppi;
end

f = @F_Grid;
fx = @J_Grid;
fxx = @H_Grid;
x_start = @x0_Grid;

compute_gamma = 1;

x = x_start();

x_iter = x;
f_iter = f(x);
[~, non_linear, linear] = fx(x);

% starting values
% [init_v,init_i_n,init_i_h,init_i_v] = getValues(x);
% save('initialGrid.mat','init_v' ,'init_i_n', 'init_i_h', 'init_i_v')

for iter = 1:30
   if iter == 1 && compute_gamma 
       alpha(f,f(x),fx(x),fxx(x),x, non_linear, linear);
       gamma(f(x),fx(x),fxx(x), non_linear, linear, x, f);
       sensitivityScaled(f(x),fx(x),fxx(x), non_linear, linear, x);
   end
   dx = - fx(x)\f(x);
   if abs(dx) < 1e-12
      % xx = x_iter(:,end);
      % [sol_v,sol_i_n,sol_i_h,sol_i_v] = getValues(xx);
      % save('initialGrid.mat','sol_v' ,'sol_i_n', 'sol_i_h', 'sol_i_v')

      fprintf('SUCCESS: Newton-Raphson algorithm converged in %d iterations!\n\n',iter-1);
      return
  end
  x = x + dx;
  x_iter = [x_iter x];
  y = f(x);
  if isnan(y)
     fprintf('NR algorithm stopped\n\n'); 
     return;
  end
  f_iter = [f_iter y];
end
fprintf('WARNING: Newton-Raphson algorithm did not converge!\n\n');
end

function [v,i_n,i_h,i_v] = getValues(x)
global N M 

ind1 = 1; ind2 = 2*N*M;
v_c = reshape(x(ind1:ind2),2,N*M);
v  = reshape(v_c(1,:) + 1i*v_c(2,:),N,M);

ind1 = ind2 + 1; ind2 = ind2 + 2*N*M;
i_n_c = reshape(x(ind1:ind2),2,N*M);
i_n   = reshape(i_n_c(1,:) + 1i*i_n_c(2,:),N,M);

ind1 = ind2 + 1; ind2 = ind2 + 2*(N-1)*M;
i_h_c = reshape(x(ind1:ind2),2,(N-1)*M);
i_h   = reshape(i_h_c(1,:) + 1i*i_h_c(2,:),N-1,M);


ind1 = ind2 + 1; ind2 = ind2 + 2*N*(M-1);
i_v_c = reshape(x(ind1:ind2),2,N*(M-1));
i_v   = reshape(i_v_c(1,:) + 1i*i_v_c(2,:),N,M-1);
end

function [gamma_sorted] = gamma(f, fx, fxx, ~, linear, x, ff)
global nGamma

n=length(f);
dx = -fx\f;
r = f + fx(:,linear)*dx(linear);
rr = ff(x+dx);

gamma_sorted = cell(nGamma,1);
for ind=1:nGamma
  gamma_sorted{ind} = zeros(1,9); %{i,j,k,fxx_ijk,dx_j,dx_k,gamma_ijk,r0_i,r1_i};
end
for i = 1:n
    ind = find(fxx{i}~=0);
    for l = 1:length(ind)
        j = mod(ind(l),n);
        k = (ind(l)-j)/n + 1;
        if j<=k
          fxx_ijk = full(fxx{i}(j,k));
          gamma_ijk = full(1/2*abs((fxx{i}(j,k)*dx(k)*dx(j))/norm(r,inf)));
          gamma_sorted = sort_gamma(nGamma,gamma_sorted,i,j,k,fxx_ijk,dx(j),dx(k),gamma_ijk,r(i),rr(i),x);
        end
    end
end
print_gamma(nGamma, gamma_sorted,x);
end

function gamma_sorted = sort_gamma(nGamma,gamma_sorted,i,j,k,fxx_ijk,dx_j,dx_k,gamma_ijk,r0_i,r1_i,x)
  for ii=nGamma:-1:1
      if gamma_sorted{ii}(7) < gamma_ijk
          gamma_sorted= {gamma_sorted{2:ii},[i,j,k,fxx_ijk,dx_j,dx_k,gamma_ijk,r0_i,r1_i],gamma_sorted{ii+1:nGamma}};
          return;
      end
  end
end

function print_gamma(nGamma,gamma_sorted,x)
fprintf("\\begin{table}[H]\n");
fprintf("\t\\begin{center}\n");
fprintf("\t\\caption{Sorted $\\Gamma$ values with corresponding equation and variables.}\n");
fprintf("\t\\begin{small}\n");
fprintf("\t\\begin{tabular}{c||l|l|l}\n");
fprintf("\t\t$\\Gamma_{ijk}$ & equation $i$ & variable $j$ & variable $k$\\\\\n");
fprintf("\t\\hline\n");

  for ii=nGamma:-1:1
      i         = gamma_sorted{ii}(1); 
      if i>0
        j         = gamma_sorted{ii}(2); 
        k         = gamma_sorted{ii}(3); 
        fxx_ijk   = gamma_sorted{ii}(4); 
        dx_j      = gamma_sorted{ii}(5); 
        dx_k      = gamma_sorted{ii}(6); 
        gamma_ijk = gamma_sorted{ii}(7); 
        r0_i      = gamma_sorted{ii}(8); 
        r1_i      = gamma_sorted{ii}(9); 
        fprintf('%12.3g & ',gamma_ijk);
        fprintf('$');
        print_Equ(i);
        fprintf('$ & $');
        print_Var(j,x);
        fprintf('$ & $');
        print_Var(k,x);
        fprintf("$ \\\\\n");
      end
  end
fprintf("\t\\end{tabular}\n");
fprintf("\t\\end{small}\n");
fprintf("\t\\end{center}\n");
fprintf("\\end{table}\n");
fprintf("\n");
fprintf("\\vspace{-1cm}\n");
end

function [] = alpha(f, f0, fx, fxx, x0, ~, linear)
global nAlpha
global alpha_sorted

m=length(f0);
dx = -fx\f0;
r = f0 + fx(:,linear)*dx(linear);

lambda = 1;
while 1
    dx_star = dx*lambda;
    f1 = f(x0 + dx_star);
    if isnan(f1)
        lambda = 0.7*lambda;
        continue
    else
        break
    end
end

alpha_sorted = cell(nAlpha,1);
for ind=1:nAlpha
  alpha_sorted{ind} = zeros(1,4); %{i,alpha_i,f0_i,f1_i};
end

for i = 1:m
    dx_star = lambda*dx;
    Hf_i = fxx{i};
    if norm(r,inf) > 1e-12
      alpha_i = abs((f1(i)- (1-lambda)*f0(i) - 1/2*dx_star'*Hf_i*dx_star)/(lambda^3*norm(r,inf)));%r(i,1)));
    else
      alpha_i = abs((f1(i)- (1-lambda)*f0(i) - 1/2*dx_star'*Hf_i*dx_star));
    end
    alpha_sorted = sort_alpha(nAlpha,alpha_sorted,i,alpha_i,f0(i),f1(i));
end
end

function alpha_sorted = sort_alpha(nAlpha,alpha_sorted,i,alpha_i,f0_i,f1_i)
  for ii=nAlpha:-1:1
      if alpha_sorted{ii}(2) < alpha_i
          alpha_sorted= {alpha_sorted{2:ii},[i,alpha_i,f0_i,f1_i],alpha_sorted{ii+1:nAlpha}};
          return;
      end
  end
end

function [] = sensitivityScaled(f, fx, fxx, non_linear, linear, x)
global nAlpha nSigma
global alpha_sorted

m=length(f);
dx = - fx\f;

non_zero = find(abs(dx)>1e-15);
non_linear = intersect(non_linear,non_zero);

w1_w0 = dx(non_linear);
x1_x0 = dx;
Hx = zeros(m,m);

for i = 1:m
    Hf_i = fxx{i};
    Hx(i,:) =  Hf_i * x1_x0;
end

W = diag(w1_w0);

Sigma = -fx\Hx;
Sigma = W\Sigma(non_linear,non_linear)*W;

dSigma = diag(Sigma);
[sortValues,ind]=sort(abs(diag(Sigma)),'descend');

fprintf("\\begin{table}[H]\n");
    fprintf("\t\\begin{center}\n");
    fprintf("\t\\caption{Sorted $\\alpha$ and $\\Sigma$ values with corresponding equations and variables, respectively.}\n");
    fprintf("\t\\begin{small}\n");
    fprintf("\t\\begin{tabular}{c c c}\n");
    fprintf("\t\\begin{tabular}{c||l}\n");
    fprintf("\t\t$\\alpha_i$ & equation $i$ \\\\\n");
    fprintf("\t\\hline\n");

    for ii=nAlpha:-1:1
        i         = alpha_sorted{ii}(1); 
        if i>0
        alpha_i = alpha_sorted{ii}(2); 
        fprintf('%12.3g & ',alpha_i);
        fprintf('$');
        print_Equ(i);
        fprintf('$');
        fprintf(" \\\\\n");
        end
    end
    fprintf("\t\\end{tabular} & &\n");
fprintf("\t\\begin{tabular}{c||l}\n");
fprintf("\t\t $\\sigma_{j,j}$ & variable $j$ \\\\\n");
fprintf("\t\\hline\n");
for j = 1:nSigma
    indVar = non_linear(ind(j));
    fprintf('%12.3g & ',dSigma(ind(j)));
    fprintf('$');
    print_Var(indVar,x);
    fprintf('$');
    fprintf(" \\\\\n");
end
fprintf("\t\\end{tabular}\n");
fprintf("\t\\end{tabular}\n");
fprintf("\t\\end{small}\n");
fprintf("\t\\end{center}\n");
fprintf("\\end{table}\n");
fprintf("\n");
fprintf("\\vspace{-.5cm}\n");

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Grid Example
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function print_Var(j,x)
global N M

if j<=2*N*M
% v(ii,jj)   -> kk_v = 2*ii-1 + 2*(jj-1)*N  und kk+1;
% ii=1:N, jj=1:M
   if mod(mod(j,2*N),2)==0
     ii = (mod(j-1,2*N)+1)/2;
     jj = (j - 2*ii)/N/2+1;
     fprintf('\\mathrm{Im}(v_{%d,%d}) = %5.3g',ii,jj,x(j));
   else
     ii = (mod(j,2*N)+1)/2;
     jj = (j - (2*ii-1))/N/2+1;
     fprintf('\\mathrm{Re}(v_{%d,%d}) = %5.3g',ii,jj,x(j));
   end
elseif j<=4*N*M
% i_n(ii,jj) -> kk_i_n = 2*N*M + 2*ii-1 + 2*(jj-1)*N und kk+1;
% ii=1:N, jj=1:M
   shift=2*N*M;
   if mod(mod(j-shift,2*N),2)==0
     ii = (mod(j-shift-1,2*N)+1)/2;
     jj = (j-shift - 2*ii)/N/2+1;
     fprintf('\\mathrm{Im}(i^n_{%d,%d}) = %5.3g',ii,jj,x(j));
   else
     ii = (mod(j-shift,2*N)+1)/2;
     jj = (j-shift - (2*ii-1))/N/2+1;
     fprintf('\\mathrm{Re}(i^n_{%d,%d}) = %5.3g',ii,jj,x(j));
   end
elseif j<=(6*N-2)*M
% i_h(ii,jj) -> kk_i_h = 4*N*M + 2*ii-1 + 2*(jj-1)*(N-1) und kk+1;
% ii=1:N-1, jj=1:M
   shift=4*N*M;
   if mod(mod(j-shift,2*(N-1)),2)==0
     ii = (mod(j-1-shift,2*(N-1))+1)/2;
     jj = (j-shift - 2*ii)/(N-1)/2+1;
     fprintf('\\mathrm{Im}(i^h_{%d,%d}) = %5.3g',ii,jj,x(j));
   else
     ii = (mod(j-shift,2*(N-1))+1)/2;
     jj = (j-shift - (2*ii-1))/(N-1)/2+1;
     fprintf('\\mathrm{Re}(i^h_{%d,%d}) = %5.3g',ii,jj,x(j));
   end
else
% i_v(ii,jj) -> kk_i_v = (6*N-2)*M + 2*ii-1 + 2*(jj-1)*N und kk+1;
% ii=1:N, jj=1:M-1
   shift=(6*N-2)*M;
   if mod(mod(j-shift,2*N),2)==0
     ii = (mod(j-1-shift,2*N)+1)/2;
     jj = (j-shift - 2*ii)/N/2+1;
     fprintf('\\mathrm{Im}(i^v_{%d,%d}) = %5.3g',ii,jj,x(j));
   else
     ii = (mod(j-shift,2*N)+1)/2;
     jj = (j-shift - (2*ii-1))/N/2+1;
     fprintf('\\mathrm{Re}(i^v_{%d,%d}) = %5.3g',ii,jj,x(j));
   end
end


end

function print_Equ(ind)
global N M
k = 1;
ii = N/2+1;
jj = M/2+1;
if ind == k
   fprintf("\\mathrm{Re}(v_{%d,%d}) = \\mathrm{Re}(V_g)", ii,jj);
   return
elseif ind == k+1
    fprintf("\\mathrm{Im}(v_{%d,%d}) = \\mathrm{Im}(V_g)", ii,jj);
    return
end
k = k + 2;

% PV Generators at even nodes, excluding the slack node
for ii = 1:N
    for jj = 1:M
        if ~(ii==N/2+1 && jj==M/2+1) && mod(ii+jj,2)==0
            if ind == k
               fprintf("\\abs{v_{%d,%d}} = V_g", ii,jj);
               return
            elseif ind == k+1
                fprintf("\\mathrm{Re}(v_{%d,%d} \\bar{i}^n_{%d,%d})) = \\mathrm{Re}(-P)", ii,jj,ii,jj);
                return
            end
            k = k + 2;
        end
    end
end

% PQ loads at odd nodes
for ii = 1:N
    for jj = 1:M
        if mod(ii+jj,2)==1 
            if ind == k
               fprintf("\\mathrm{Re}(v_{%d,%d} \\bar{i}^n_{%d,%d}) = \\mathrm{Re}(P)", ii,jj,ii,jj);
               return
            elseif ind == k+1
               fprintf("\\mathrm{Im}(v_{%d,%d} \\bar{i}^n_{%d,%d}) = \\mathrm{Im}(P)", ii,jj,ii,jj);
                return
            end
           k = k + 2;
        end
    end
end

% Lines
for ii = 1:N-1
    for jj = 1:M
            if ind == k
               fprintf("\\mathrm{Re}(i^h_{%d,%d} - (v_{%d,%d} - v_{%d,%d})*Y) = 0", ii,jj,ii,jj,ii+1,jj);
               return
            elseif ind == k+1
               fprintf("\\mathrm{Im}(i^h_{%d,%d} - (v_{%d,%d} - v_{%d,%d})*Y) = 0", ii,jj,ii,jj,ii+1,jj);
                return
            end
        k = k + 2;
    end
end
for ii = 1:N
    for jj = 1:M-1
            if ind == k
               fprintf("\\mathrm{Re}(i^v_{%d,%d} - (v_{%d,%d} - v_{%d,%d})*Y) = 0", ii,jj,ii,jj,ii,jj+1);
               return
            elseif ind == k+1
               fprintf("\\mathrm{Im}(i^v_{%d,%d} - (v_{%d,%d} - v_{%d,%d})*Y) = 0", ii,jj,ii,jj,ii,jj+1);
                return
            end
        k = k + 2;
    end
end

% Current balances at corners
if ind == k
   fprintf("\\mathrm{Re}(i^n_{1,1} + i^h_{1,1} + i^v_{1,1}) = 0");
   return
elseif ind == k+1
   fprintf("\\mathrm{Im}(i^n_{1,1} + i^h_{1,1} + i^v_{1,1}) = 0");
    return
end
k = k + 2;
if ind == k
   fprintf("\\mathrm{Re}(i^n_{N,1} - i^h_{N-1,1} + i^v_{N,1}) = 0");
   return
elseif ind == k+1
   fprintf("\\mathrm{Im}(i^n_{N,1} - i^h_{N-1,1} + i^v_{N,1}) = 0");
    return
end
k = k + 2;
if ind == k
   fprintf("\\mathrm{Re}(i^n_{1,M} + i^h_{1,M} - i^v_{1,M-1}) = 0");
   return
elseif ind == k+1
   fprintf("\\mathrm{Im}(i^n_{1,M} + i^h_{1,M} - i^v_{1,M-1}) = 0");
    return
end
k = k + 2;
if ind == k
   fprintf("\\mathrm{Re}(i^n_{N,M} - i^h_{N-1,M} - i^v_{N,M-1}) = 0");
   return
elseif ind == k+1
   fprintf("\\mathrm{Im}(i^n_{N,M} - i^h_{N-1,M} - i^v_{N,M-1}) = 0");
    return
end
k = k + 2;

% Current balances at edges
for ii = 2:N-1
    if ind == k
       fprintf("\\mathrm{Re}(i^n_{%d,%d} + i^h_{%d,%d} + i^v_{%d,%d} - i^h_{%d,%d}) = 0", ii,1,ii,1,ii,1,ii-1,1);
       return
    elseif ind == k+1
       fprintf("\\mathrm{Im}(i^n_{%d,%d} + i^h_{%d,%d} + i^v_{%d,%d} - i^h_{%d,%d}) = 0", ii,1,ii,1,ii,1,ii-1,1);
        return
    end
    k = k + 2;
    if ind == k
       fprintf("\\mathrm{Re}(i^n_{%d,%d} + i^h_{%d,%d} - i^v_{%d,%d} - i^h_{%d,%d}) = 0", ii,M,ii,M,ii,M-1,ii-1,M);
       return
    elseif ind == k+1
       fprintf("\\mathrm{Im}(i^n_{%d,%d} + i^h_{%d,%d} - i^v_{%d,%d} - i^h_{%d,%d}) = 0", ii,M,ii,M,ii,M-1,ii-1,M);
        return
    end
    k = k + 2;
end
for jj = 2:M-1
    if ind == k
       fprintf("\\mathrm{Re}(i^n_{%d,%d} + i^h_{%d,%d} + i^v_{%d,%d} - i^v_{%d,%d}) = 0", 1,jj,1,jj,1,jj,1,jj-1);
       return
    elseif ind == k+1
       fprintf("\\mathrm{Im}(i^n_{%d,%d} + i^h_{%d,%d} + i^v_{%d,%d} - i^v_{%d,%d}) = 0", 1,jj,1,jj,1,jj,1,jj-1);
        return
    end
    k = k + 2;
    if ind == k
       fprintf("\\mathrm{Re}(i^n_{%d,%d} - i^h_{%d,%d} + i^v_{%d,%d} - i^v_{%d,%d}) = 0", N,jj,N-1,jj,N,jj,N,jj-1);
       return
    elseif ind == k+1
       fprintf("\\mathrm{Im}(i^n_{%d,%d} - i^h_{%d,%d} + i^v_{%d,%d} - i^v_{%d,%d}) = 0", N,jj,N-1,jj,N,jj,N,jj-1);
        return
    end
    k = k + 2;
end
  
% Current balances at internal nodes
for ii = 2:N-1
    for jj = 2:M-1
        if ind == k
           fprintf("\\mathrm{Re}(i^n_{%d,%d} + i^h_{%d,%d} + i^v_{%d,%d} - i^h_{%d,%d} - i^v_{%d,%d}) = 0", ii,jj,ii,jj,ii,jj,ii-1,jj,ii,jj-1);
           return
        elseif ind == k+1
           fprintf("\\mathrm{Im}(i^n_{%d,%d} + i^h_{%d,%d} + i^v_{%d,%d} - i^h_{%d,%d} - i^v_{%d,%d}) = 0", ii,jj,ii,jj,ii,jj,ii-1,jj,ii,jj-1);
            return
        end
        k = k + 2;
    end
end

end

function [x,m]=x0_Grid()
global N M P R V X Y Vg Vl
global pv pi
 
P  = 1; 
R  = 1;
V  = 1;
X  = 1;%1.06;
Y  = 1/(1i*X);
Vg = sqrt(P)*sqrt(1 + X^2/(16*R^2));
Vl = Vg/(1+1i*X/4);

v = ones(N,M)*(1+1i);
i_n = ones(N,M)*(1+1i);
i_h = ones(N-1,M)*(1+1i);
i_v = ones(N,M-1)*(1+1i);

for ii = 1:N
    for jj = 1:M
        if mod(ii+jj, 2) == 0
            v(ii,jj) = Vg;
            i_n(ii,jj) = -Vl;
        else
            v(ii,jj) = Vl;
            i_n(ii,jj) = Vl;
        end
    end
end
for ii = 1:N-1
    for jj = 1:M
      i_h(ii,jj) = (v(ii,jj) - v(ii+1,jj))*Y;
    end
end
for ii = 1:N
    for jj = 1:M-1
      i_v(ii,jj) = (v(ii,jj) - v(ii,jj+1))*Y;
    end
end

load solutionGrid.mat

[v_i, v_j] = find(pv~=1);
[i_i, i_j] = find(pi~=1);

v = pv.*v;
i_n = pi.*i_n;

if ~isempty(v_i) || ~isempty(i_i)
fprintf("\\begin{table}[H]\n");
fprintf("\t\\begin{center}\n");
fprintf("\t\\caption{Critical initial guess values compared to exact solution.}\n");
fprintf("\t\\begin{small}\n");
fprintf("\t\\begin{tabular}{l||c|c}\n");  
fprintf("\t\tvariable & initial guess & exact solution \\\\\n");
fprintf("\t\\hline\n");
for ii = 1:length(v_i)
    v_ii = v_i(ii);
    v_jj = v_j(ii);
    init_value = v(v_ii,v_jj);
    if imag(init_value)<0
      init_string = sprintf("$%8.4f - i\\; %8.4f$",real(init_value),abs(imag(init_value)));
    else
      init_string = sprintf("$%8.4f + i\\; %8.4f$",real(init_value),abs(imag(init_value)));
    end
    sol_value = sol_v(v_ii,v_jj);
    if imag(sol_value)<0
      sol_string = sprintf("$%8.4f - i\\; %8.4f$",real(sol_value),abs(imag(sol_value)));
    else
      sol_string = sprintf("$%8.4f + i\\; %8.4f$",real(sol_value),abs(imag(sol_value)));
    end
    fprintf("\t\t$v_{%2d,%2d}$ & %s & %s \\\\\n",...
             v_ii,v_jj,init_string,sol_string); %
end
for ii = 1:length(i_i)
    i_ii = i_i(ii);
    i_jj = i_j(ii);
    init_value = i_n(i_ii,i_jj);
    if imag(init_value)<0
      init_string = sprintf("$%8.4f - i\\; %8.4f$",real(init_value),abs(imag(init_value)));
    else
      init_string = sprintf("$%8.4f + i\\; %8.4f$",real(init_value),abs(imag(init_value)));
    end
    sol_value = sol_i_n(i_ii,i_jj);
    if imag(sol_value)<0
      sol_string = sprintf("$%8.4f - i\\; %8.4f$",real(sol_value),abs(imag(sol_value)));
    else
      sol_string = sprintf("$%8.4f + i\\; %8.4f$",real(sol_value),abs(imag(sol_value)));
    end
    fprintf("\t\t$i^n_{%2d,%2d}$  & %s & %s \\\\\n",...
             i_ii,i_jj,init_string,sol_string); %
end
fprintf("\t\\end{tabular}\n");
fprintf("\t\\end{small}\n");
fprintf("\t\\end{center}\n");
fprintf("\\end{table}\n");
fprintf("\n");
fprintf("\\vspace{-1cm}\n");
end

v_r = real(v(:))';
v_i = imag(v(:))';
v_c = [v_r; v_i];

i_n_r = real(i_n(:))';
i_n_i = imag(i_n(:))';
i_n_c = [i_n_r; i_n_i];

i_h_r = real(i_h(:))';
i_h_i = imag(i_h(:))';
i_h_c = [i_h_r; i_h_i];

i_v_r = real(i_v(:))';
i_v_i = imag(i_v(:))';
i_v_c = [i_v_r; i_v_i];

x = [v_c(:); i_n_c(:); i_h_c(:); i_v_c(:)];
m = size(x,1); % 2*(2*N*M + (N-1)*M + N*(M-1))

end

function y = F_Grid(x)
global N M P R V X Y Vg Vl

p = size(x,1);
y = zeros(p,1);

ind1 = 1; ind2 = 2*N*M;
v_c = reshape(x(ind1:ind2),2,N*M);
v  = reshape(v_c(1,:) + i*v_c(2,:),N,M);

ind1 = ind2 + 1; ind2 = ind2 + 2*N*M;
i_n_c = reshape(x(ind1:ind2),2,N*M);
i_n   = reshape(i_n_c(1,:) + i*i_n_c(2,:),N,M);

ind1 = ind2 + 1; ind2 = ind2 + 2*(N-1)*M;
i_h_c = reshape(x(ind1:ind2),2,(N-1)*M);
i_h   = reshape(i_h_c(1,:) + i*i_h_c(2,:),N-1,M);


ind1 = ind2 + 1; ind2 = ind2 + 2*N*(M-1);
i_v_c = reshape(x(ind1:ind2),2,N*(M-1));
i_v   = reshape(i_v_c(1,:) + i*i_v_c(2,:),N,M-1);

% Slack node at the center of the grid
k = 1;

ii = N/2+1;
jj = M/2+1;
res = v(ii,jj) - Vg;
y(k) = real(res);
y(k+1) = imag(res);

k = k + 2;

% PV Generators at even nodes, excluding the slack node
for ii = 1:N
    for jj = 1:M
        if ~(ii==N/2+1 && jj==M/2+1) && mod(ii+jj,2)==0
           y(k) = abs(v(ii,jj)) - Vg;
           y(k+1) = real(v(ii,jj)*conj(i_n(ii,jj))) - (-P);

           k = k + 2;
        end
    end
end

% PQ loads at odd nodes
for ii = 1:N
    for jj = 1:M
        if mod(ii+jj,2)==1 
           res = v(ii,jj)*conj(i_n(ii,jj)) - P;
           y(k) = real(res);
           y(k+1) = imag(res);

           k = k + 2;
        end
    end
end

% Lines
for ii = 1:N-1
    for jj = 1:M
        res = i_h(ii,jj) - (v(ii,jj) - v(ii+1,jj))*Y;
        y(k) = real(res);
        y(k+1) = imag(res);
        
        k = k + 2;
    end
end
for ii = 1:N
    for jj = 1:M-1
        res = i_v(ii,jj) - (v(ii,jj) - v(ii,jj+1))*Y;
        y(k) = real(res);
        y(k+1) = imag(res);
        
        k = k + 2;
    end
end

% Current balances at corners
res = i_n(1,1) + i_h(1,1) + i_v(1,1); % "Top left"
y(k) = real(res);
y(k+1) = imag(res);

k = k + 2;

res = i_n(N,1) - i_h(N-1,1) + i_v(N,1); % "Top right";
y(k) = real(res);
y(k+1) = imag(res);

k = k + 2;

res = i_n(1,M) + i_h(1,M) - i_v(1,M-1); % "Bottom left"; 
y(k) = real(res);
y(k+1) = imag(res);

k = k + 2;

res = i_n(N,M) - i_h(N-1,M) - i_v(N,M-1); % "Bottom right";
y(k) = real(res);
y(k+1) = imag(res);

k = k + 2;

% Current balances at edges
for ii = 2:N-1
    res = i_n(ii,1) + i_h(ii,1) + i_v(ii,1) - i_h(ii-1,1); % "Top";
    y(k) = real(res);
    y(k+1) = imag(res);

    k = k + 2;
    
    res = i_n(ii,M) + i_h(ii,M) - i_v(ii,M-1) - i_h(ii-1,M); % "Bottom"; 
    y(k) = real(res);
    y(k+1) = imag(res);
    
    k = k + 2;
end
for jj = 2:M-1
    res = i_n(1,jj) + i_h(1,  jj) + i_v(1,jj) - i_v(1,jj-1); % "Left";
    y(k) = real(res);
    y(k+1) = imag(res);
    
    k = k + 2;
    
    res = i_n(N,jj) - i_h(N-1,jj) + i_v(N,jj) - i_v(N,jj-1); % "Right";
    y(k) = real(res);
    y(k+1) = imag(res);
    
    k = k + 2;
end
  
% Current balances at internal nodes
for ii = 2:N-1
    for jj = 2:M-1
        res = i_n(ii,jj) + i_h(ii,jj) + i_v(ii,jj) - i_h(ii-1,jj) - i_v(ii,jj-1);
        y(k) = real(res);
        y(k+1) = imag(res);
    
        k = k + 2;
    end
end

end

function [J, nonlinear, linear] = J_Grid(x)
global N M X

p = size(x,1);
ind_nonlinear = zeros(p,1);

ind1 = 1; ind2 = 2*N*M;
v_c = reshape(x(ind1:ind2),2,N*M);
v  = reshape(v_c(1,:) + i*v_c(2,:),N,M);

for ii = 1:N
    for jj = 1:M
        kk = 2*ii-1 + 2*(jj-1)*N;
        res = v(ii,jj) - (x(kk) + i*x(kk+1));
        if res ~= 0  disp("Index-Fehler"), end;
    end
end

ind1 = ind2 + 1; ind2 = ind2 + 2*N*M;
i_n_c = reshape(x(ind1:ind2),2,N*M);
i_n   = reshape(i_n_c(1,:) + i*i_n_c(2,:),N,M);

for ii = 1:N
    for jj = 1:M
        kk = 2*N*M + 2*ii-1 + 2*(jj-1)*N;
        res = i_n(ii,jj) - (x(kk) + i*x(kk+1));
        if res ~= 0  disp("Index-Fehler"), end;
    end
end

ind1 = ind2 + 1; ind2 = ind2 + 2*(N-1)*M;
i_h_c = reshape(x(ind1:ind2),2,(N-1)*M);
i_h   = reshape(i_h_c(1,:) + i*i_h_c(2,:),N-1,M);

for ii = 1:N-1
    for jj = 1:M
        kk = 4*N*M + 2*ii-1 + 2*(jj-1)*(N-1);
        res = i_h(ii,jj) - (x(kk) + i*x(kk+1));
        if res ~= 0  disp("Index-Fehler"), end;
    end
end

ind1 = ind2 + 1; ind2 = ind2 + 2*N*(M-1);
i_v_c = reshape(x(ind1:ind2),2,N*(M-1));
i_v   = reshape(i_v_c(1,:) + i*i_v_c(2,:),N,M-1);

for ii = 1:N
    for jj = 1:M-1
        kk = (6*N-2)*M + 2*ii-1 + 2*(jj-1)*N;
        res = i_v(ii,jj) - (x(kk) + i*x(kk+1));
        if res ~= 0  disp("Index-Fehler"), end;
    end
end

% Slack node at the center of the grid
y = zeros(p,1);
J = sparse(p,p);

% Berechnung des Index
% v(ii,jj)   -> kk_v = 2*ii-1 + 2*(jj-1)*N  und kk+1;
% i_n(ii,jj) -> kk_i_n = 2*N*M + 2*ii-1 + 2*(jj-1)*N und kk+1;
% i_h(ii,jj) -> kk_i_h = 4*N*M + 2*ii-1 + 2*(jj-1)*(N-1) und kk+1;
% i_v(ii,jj) -> kk_i_v = (6*N-2)*M + 2*ii-1 + 2*(jj-1)*N und kk+1;

k = 1;

ii = N/2+1;
jj = M/2+1;
kk_v = 2*ii-1 + 2*(jj-1)*N;

%res = v(ii,jj) - Vg;
%y(k) = real(res);
%y(k+1) = imag(res);

J(k,kk_v) = 1;
J(k+1,kk_v+1) = 1;

k = k + 2;

% PV Generators at even nodes, excluding the slack node
for ii = 1:N
    for jj = 1:M
        if ~(ii==N/2+1 && jj==M/2+1) && mod(ii+jj,2)==0
           kk_v = 2*ii-1 + 2*(jj-1)*N;
           kk_i_n = 2*N*M + 2*ii-1 + 2*(jj-1)*N;
           
           %y(k) = abs(v(ii,jj)) - Vg;
           
           J(k,kk_v)   = real(v(ii,jj))/abs(v(ii,jj));
           J(k,kk_v+1) = imag(v(ii,jj)) /abs(v(ii,jj));
           
           %y(k+1) = real(v(ii,jj)*conj(i_n(ii,jj))) - (-P);
           
           J(k+1,kk_v)       = real(i_n(ii,jj));
           J(k+1,kk_v + 1)   = imag(i_n(ii,jj));
           J(k+1,kk_i_n)     = real(v(ii,jj));
           J(k+1,kk_i_n + 1) = imag(v(ii,jj));

           ind_nonlinear(kk_v) = 1;
           ind_nonlinear(kk_v + 1) = 1;
           ind_nonlinear(kk_i_n) = 1;
           ind_nonlinear(kk_i_n + 1) = 1;

           k = k + 2;
        end
    end
end

% PQ loads at odd nodes
for ii = 1:N
    for jj = 1:M
        if mod(ii+jj,2)==1 
           kk_v = 2*ii-1 + 2*(jj-1)*N;
           kk_i_n = 2*N*M + 2*ii-1 + 2*(jj-1)*N;
           
           %res = v(ii,jj)*conj(i_n(ii,jj)) - P;
           %y(k) = real(res);
           
           J(k,kk_v)       = real(i_n(ii,jj));
           J(k,kk_v + 1)   = imag(i_n(ii,jj));
           J(k,kk_i_n)     = real(v(ii,jj));
           J(k,kk_i_n + 1) = imag(v(ii,jj));

           %y(k+1) = imag(res);
           
           J(k+1,kk_v)       = -imag(i_n(ii,jj));
           J(k+1,kk_v + 1)   = real(i_n(ii,jj));
           J(k+1,kk_i_n)     = imag(v(ii,jj));
           J(k+1,kk_i_n + 1) = -real(v(ii,jj));

           ind_nonlinear(kk_v) = 1;
           ind_nonlinear(kk_v + 1) = 1;
           ind_nonlinear(kk_i_n) = 1;
           ind_nonlinear(kk_i_n + 1) = 1;

           k = k + 2;
        end
    end
end

% Lines
for ii = 1:N-1
    for jj = 1:M
        kk_v1 = 2*ii-1 + 2*(jj-1)*N;
        kk_v2 = 2*ii+1 + 2*(jj-1)*N;
        kk_i_h = 4*N*M + 2*ii-1 + 2*(jj-1)*(N-1);
        
        % res = i_h(ii,jj) - (v(ii,jj) - v(ii+1,jj))*Y;
        % y(k) = real(res);
        
        J(k,kk_v1)      = 0;
        J(k,kk_v1 + 1)  = -1/X;
        J(k,kk_v2)      = 0;
        J(k,kk_v2 + 1)  = 1/X;
        J(k,kk_i_h)     = 1;
        J(k,kk_i_h + 1) = 0;
        
        % y(k+1) = imag(res);
        
        J(k+1,kk_v1)      = 1/X;
        J(k+1,kk_v1 + 1)  = 0;
        J(k+1,kk_v2)      = -1/X;
        J(k+1,kk_v2 + 1)  = 0;
        J(k+1,kk_i_h)     = 0;
        J(k+1,kk_i_h + 1) = 1;
        
        k = k + 2;
    end
end
for ii = 1:N
    for jj = 1:M-1
        kk_v1 = 2*ii-1 + 2*(jj-1)*N;
        kk_v2 = 2*ii-1 + 2*jj*N;
        kk_i_v = (6*N-2)*M + 2*ii-1 + 2*(jj-1)*N;

        %res = i_v(ii,jj) - (v(ii,jj) - v(ii,jj+1))*Y;
        %y(k) = real(res);
        
        J(k,kk_v1)      = 0;
        J(k,kk_v1 + 1)  = -1/X;
        J(k,kk_v2)      = 0;
        J(k,kk_v2 + 1)  = 1/X;
        J(k,kk_i_v)     = 1;
        J(k,kk_i_v + 1) = 0;

        %y(k+1) = imag(res);
        
        J(k+1,kk_v1)      = 1/X;
        J(k+1,kk_v1 + 1)  = 0;
        J(k+1,kk_v2)      = -1/X;
        J(k+1,kk_v2 + 1)  = 0;
        J(k+1,kk_i_v)     = 0;
        J(k+1,kk_i_v + 1) = 1;
        
        k = k + 2;
    end
end

% Current balances at corners
kk_i_n = 2*N*M + 2*1-1 + 2*(1-1)*N;
kk_i_h = 4*N*M + 2*1-1 + 2*(1-1)*(N-1);
kk_i_v = (6*N-2)*M + 2*1-1 + 2*(1-1)*N;

%res = i_n(1,1) + i_h(1,1) + i_v(1,1); % "Top left"
%y(k) = real(res);

J(k,kk_i_n) = 1; 
J(k,kk_i_h) = 1;
J(k,kk_i_v) = 1;

%y(k+1) = imag(res);

J(k+1,kk_i_n+1) = 1; 
J(k+1,kk_i_h+1) = 1;
J(k+1,kk_i_v+1) = 1;

k = k + 2;

kk_i_n = 2*N*M + 2*N-1 + 2*(1-1)*N;
kk_i_h = 4*N*M + 2*(N-1)-1 + 2*(1-1)*(N-1);
kk_i_v = (6*N-2)*M + 2*N-1 + 2*(1-1)*N;

%res = i_n(N,1) - i_h(N-1,1) + i_v(N,1); % "Top right";
%y(k) = real(res);

J(k,kk_i_n) = 1; 
J(k,kk_i_h) = -1;
J(k,kk_i_v) = 1;

%y(k+1) = imag(res);

J(k+1,kk_i_n+1) = 1; 
J(k+1,kk_i_h+1) = -1;
J(k+1,kk_i_v+1) = 1;

k = k + 2;

kk_i_n = 2*N*M + 2*1-1 + 2*(M-1)*N;
kk_i_h = 4*N*M + 2*1-1 + 2*(M-1)*(N-1);
kk_i_v = (6*N-2)*M + 2*1-1 + 2*(M-1-1)*N;

%res = i_n(1,M) + i_h(1,M) - i_v(1,M-1); % "Bottom left"; 
%y(k) = real(res);

J(k,kk_i_n) = 1; 
J(k,kk_i_h) = 1;
J(k,kk_i_v) = -1;

%y(k+1) = imag(res);

J(k+1,kk_i_n+1) = 1; 
J(k+1,kk_i_h+1) = 1;
J(k+1,kk_i_v+1) = -1;

k = k + 2;

kk_i_n = 2*N*M + 2*N-1 + 2*(M-1)*N;
kk_i_h = 4*N*M + 2*(N-1)-1 + 2*(M-1)*(N-1);
kk_i_v = (6*N-2)*M + 2*N-1 + 2*(M-1-1)*N;

%res = i_n(N,M) - i_h(N-1,M) - i_v(N,M-1); % "Bottom right";
%y(k) = real(res);

J(k,kk_i_n) = 1; 
J(k,kk_i_h) = -1;
J(k,kk_i_v) = -1;

%y(k+1) = imag(res);

J(k+1,kk_i_n+1) = 1; 
J(k+1,kk_i_h+1) = -1;
J(k+1,kk_i_v+1) = -1;

k = k + 2;

% Current balances at edges
for ii = 2:N-1
    kk_i_n = 2*N*M + 2*ii-1 + 2*(1-1)*N;
    kk_i_h1 = 4*N*M + 2*ii-1 + 2*(1-1)*(N-1);
    kk_i_h2 = 4*N*M + 2*(ii-1)-1 + 2*(1-1)*(N-1);
    kk_i_v = (6*N-2)*M + 2*ii-1 + 2*(1-1)*N;

    %res = i_n(ii,1) + i_h(ii,1) + i_v(ii,1) - i_h(ii-1,1); % "Top";
    %y(k) = real(res);
    
    J(k,kk_i_n) = 1; 
    J(k,kk_i_h1) = 1;
    J(k,kk_i_h2) = -1;
    J(k,kk_i_v) = 1;
    
    %y(k+1) = imag(res);
    
    J(k+1,kk_i_n+1) = 1; 
    J(k+1,kk_i_h1+1) = 1;
    J(k+1,kk_i_h2+1) = -1;
    J(k+1,kk_i_v+1) = 1;
    
    k = k + 2;

    kk_i_n = 2*N*M + 2*ii-1 + 2*(M-1)*N;
    kk_i_h1 = 4*N*M + 2*ii-1 + 2*(M-1)*(N-1);
    kk_i_h2 = 4*N*M + 2*(ii-1)-1 + 2*(M-1)*(N-1);
    kk_i_v = (6*N-2)*M + 2*ii-1 + 2*(M-1-1)*N;
    
    %res = i_n(ii,M) + i_h(ii,M) - i_v(ii,M-1) - i_h(ii-1,M); % "Bottom"; 
    %y(k) = real(res);
    
    J(k,kk_i_n) = 1; 
    J(k,kk_i_h1) = 1;
    J(k,kk_i_h2) = -1;
    J(k,kk_i_v) = -1;
    
    %y(k+1) = imag(res);
    
    J(k+1,kk_i_n+1) = 1; 
    J(k+1,kk_i_h1+1) = 1;
    J(k+1,kk_i_h2+1) = -1;
    J(k+1,kk_i_v+1) = -1;
    
    k = k + 2;
end
for jj = 2:M-1
    kk_i_n = 2*N*M + 2*1-1 + 2*(jj-1)*N;
    kk_i_h = 4*N*M + 2*1-1 + 2*(jj-1)*(N-1);
    kk_i_v1 = (6*N-2)*M + 2*1-1 + 2*(jj-1)*N;
    kk_i_v2 = (6*N-2)*M + 2*1-1 + 2*(jj-1-1)*N;
    
    %res = i_n(1,jj) + i_h(1,  jj) + i_v(1,jj) - i_v(1,jj-1); % "Left";
    %y(k) = real(res);
    
    J(k,kk_i_n) = 1; 
    J(k,kk_i_h) = 1;
    J(k,kk_i_v1) = 1;
    J(k,kk_i_v2) = -1;
    
    %y(k+1) = imag(res);
    
    J(k+1,kk_i_n+1) = 1; 
    J(k+1,kk_i_h+1) = 1;
    J(k+1,kk_i_v1+1) = 1;
    J(k+1,kk_i_v2+1) = -1;
    
    k = k + 2;
    
    kk_i_n = 2*N*M + 2*N-1 + 2*(jj-1)*N;
    kk_i_h = 4*N*M + 2*(N-1)-1 + 2*(jj-1)*(N-1);
    kk_i_v1 = (6*N-2)*M + 2*N-1 + 2*(jj-1)*N;
    kk_i_v2 = (6*N-2)*M + 2*N-1 + 2*(jj-1-1)*N;
    
    %res = i_n(N,jj) - i_h(N-1,jj) + i_v(N,jj) - i_v(N,jj-1); % "Right";
    %y(k) = real(res);
    
    J(k,kk_i_n) = 1; 
    J(k,kk_i_h) = -1;
    J(k,kk_i_v1) = 1;
    J(k,kk_i_v2) = -1;
    
    %y(k+1) = imag(res);
    
    J(k+1,kk_i_n+1) = 1; 
    J(k+1,kk_i_h+1) = -1;
    J(k+1,kk_i_v1+1) = 1;
    J(k+1,kk_i_v2+1) = -1;
    
    k = k + 2;
end
  
% Current balances at internal nodes
for ii = 2:N-1
    for jj = 2:M-1
        kk_i_n = 2*N*M + 2*ii-1 + 2*(jj-1)*N;
        kk_i_h1 = 4*N*M + 2*ii-1 + 2*(jj-1)*(N-1);
        kk_i_h2 = 4*N*M + 2*(ii-1)-1 + 2*(jj-1)*(N-1);
        kk_i_v1 = (6*N-2)*M + 2*ii-1 + 2*(jj-1)*N;
        kk_i_v2 = (6*N-2)*M + 2*ii-1 + 2*(jj-1-1)*N;
        
        %res = i_n(ii,jj) + i_h(ii,jj) + i_v(ii,jj) - i_h(ii-1,jj) - i_v(ii,jj-1);
        %y(k) = real(res);
        
        J(k,kk_i_n) = 1; 
        J(k,kk_i_h1) = 1;
        J(k,kk_i_h2) = -1;
        J(k,kk_i_v1) = 1;
        J(k,kk_i_v2) = -1;
        
        %y(k+1) = imag(res);
        
        J(k+1,kk_i_n+1) = 1; 
        J(k+1,kk_i_h1+1) = 1;
        J(k+1,kk_i_h2+1) = -1;
        J(k+1,kk_i_v1+1) = 1;
        J(k+1,kk_i_v2+1) = -1;
        
        k = k + 2;
    end
end

nonlinear = find(ind_nonlinear == 1);
linear = find(ind_nonlinear == 0);
end


function H = H_Grid(x)
global N M

p = size(x,1);

ind1 = 1; ind2 = 2*N*M;
v_c = reshape(x(ind1:ind2),2,N*M);
v  = reshape(v_c(1,:) + i*v_c(2,:),N,M);

for ii = 1:N
    for jj = 1:M
        kk = 2*ii-1 + 2*(jj-1)*N;
        res = v(ii,jj) - (x(kk) + i*x(kk+1));
        if res ~= 0  disp("Index-Fehler"), end;
    end
end

ind1 = ind2 + 1; ind2 = ind2 + 2*N*M;
i_n_c = reshape(x(ind1:ind2),2,N*M);
i_n   = reshape(i_n_c(1,:) + i*i_n_c(2,:),N,M);

for ii = 1:N
    for jj = 1:M
        kk = 2*N*M + 2*ii-1 + 2*(jj-1)*N;
        res = i_n(ii,jj) - (x(kk) + i*x(kk+1));
        if res ~= 0  disp("Index-Fehler"), end;
    end
end

ind1 = ind2 + 1; ind2 = ind2 + 2*(N-1)*M;
i_h_c = reshape(x(ind1:ind2),2,(N-1)*M);
i_h   = reshape(i_h_c(1,:) + i*i_h_c(2,:),N-1,M);

for ii = 1:N-1
    for jj = 1:M
        kk = 4*N*M + 2*ii-1 + 2*(jj-1)*(N-1);
        res = i_h(ii,jj) - (x(kk) + i*x(kk+1));
        if res ~= 0  disp("Index-Fehler"), end;
    end
end

ind1 = ind2 + 1; ind2 = ind2 + 2*N*(M-1);
i_v_c = reshape(x(ind1:ind2),2,N*(M-1));
i_v   = reshape(i_v_c(1,:) + i*i_v_c(2,:),N,M-1);

for ii = 1:N
    for jj = 1:M-1
        kk = (6*N-2)*M + 2*ii-1 + 2*(jj-1)*N;
        res = i_v(ii,jj) - (x(kk) + i*x(kk+1));
        if res ~= 0  disp("Index-Fehler"), end;
    end
end

%y = zeros(p,1);
%J = sparse(p,p);
H = cell(p);
for ind=1:p
  H{ind} = sparse(p,p);
end

% Slack node at the center of the grid
k = 1;
% ii = N/2+1;
% jj = M/2+1;
% 
% % Berechnung des Index
% % v(ii,jj)   -> kk_v = 2*ii-1 + 2*(jj-1)*N  und kk+1;
% % i_n(ii,jj) -> kk_i_n = 2*N*M + 2*ii-1 + 2*(jj-1)*N und kk+1;
% % i_h(ii,jj) -> kk_i_h = 4*N*M + 2*ii-1 + 2*(jj-1)*(N-1) und kk+1;
% % i_v(ii,jj) -> kk_i_v = (6*N-2)*M + 2*ii-1 + 2*(jj-1)*N und kk+1;
% 
% kk_v = 2*ii-1 + 2*(jj-1)*N;
% %res = v(ii,jj) - Vg;
% %y(k) = real(res);
% %y(k+1) = imag(res);
% J(k,kk_v) = 1;
% J(k+1,kk_v+1) = 1;

k = k + 2;

% PV Generators at even nodes, excluding the slack node
for ii = 1:N
    for jj = 1:M
        if ~(ii==N/2+1 && jj==M/2+1) && mod(ii+jj,2)==0
           kk_v = 2*ii-1 + 2*(jj-1)*N;
           kk_i_n = 2*N*M + 2*ii-1 + 2*(jj-1)*N;
           
           %y(k) = abs(v(ii,jj)) - Vg;
           %J(k,kk_v)   = real(v(ii,jj))/abs(v(ii,jj));
           %J(k,kk_v+1) = imag(v(ii,jj)) /abs(v(ii,jj));

           H{k}(kk_v,kk_v)       = imag(v(ii,jj))^2/abs(v(ii,jj))^3;
           H{k}(kk_v,kk_v + 1)   = -real(v(ii,jj))*imag(v(ii,jj))/abs(v(ii,jj))^3;
           H{k}(kk_v+1,kk_v)     = -real(v(ii,jj))*imag(v(ii,jj))/abs(v(ii,jj))^3;
           H{k}(kk_v+1,kk_v + 1) = real(v(ii,jj))^2/abs(v(ii,jj))^3;

           %y(k+1) = real(v(ii,jj)*conj(i_n(ii,jj))) - (-P);
           %J(k+1,kk_v)       = real(i_n(ii,jj));
           %J(k+1,kk_v + 1)   = imag(i_n(ii,jj));
           %J(k+1,kk_i_n)     = real(v(ii,jj));
           %J(k+1,kk_i_n + 1) = imag(v(ii,jj));
           
           H{k+1}(kk_v,kk_i_n)         = 1;
           H{k+1}(kk_v + 1,kk_i_n + 1) = 1;
           H{k+1}(kk_i_n,kk_v)         = 1;
           H{k+1}(kk_i_n + 1,kk_v + 1) = 1;

           k = k + 2;
        end
    end
end

% PQ loads at odd nodes
for ii = 1:N
    for jj = 1:M
        if mod(ii+jj,2)==1 
           kk_v = 2*ii-1 + 2*(jj-1)*N;
           kk_i_n = 2*N*M + 2*ii-1 + 2*(jj-1)*N;

           %res = v(ii,jj)*conj(i_n(ii,jj)) - P;
           
           %y(k) = real(res);
           %J(k,kk_v)       = real(i_n(ii,jj));
           %J(k,kk_v + 1)   = imag(i_n(ii,jj));
           %J(k,kk_i_n)     = real(v(ii,jj));
           %J(k,kk_i_n + 1) = imag(v(ii,jj));
           
           H{k}(kk_v,kk_i_n)         = 1;
           H{k}(kk_v + 1,kk_i_n + 1) = 1;
           H{k}(kk_i_n,kk_v)         = 1;
           H{k}(kk_i_n + 1,kk_v + 1) = 1;

           %y(k+1) = imag(res);
           %J(k+1,kk_v)       = -imag(i_n(ii,jj));
           %J(k+1,kk_v + 1)   = real(i_n(ii,jj));
           %J(k+1,kk_i_n)     = imag(v(ii,jj));
           %J(k+1,kk_i_n + 1) = -real(v(ii,jj));
           
           H{k+1}(kk_v,kk_i_n + 1) = -1;
           H{k+1}(kk_v + 1,kk_i_n) = 1;
           H{k+1}(kk_i_n,kk_v + 1) = 1;
           H{k+1}(kk_i_n + 1,kk_v) = -1;

           k = k + 2;
        end
    end
end

end


==> omittWarnings.m <==
[msg, id] = lastwarn;
warning('off', id);

==> runGenericExample.m <==
format short

delete FTD_log.tex
diary FTD_log.tex

% Run cases reported in the paper
[alpha1, gamma1, Sigma1] = newtonGenericExample("FTD",[0.99999 0.99999 3.99996 0.99999 1.99998 2.19998]');
[alpha2, gamma2, Sigma2] = newtonGenericExample("FTD",[0.999 0.999 3.996 0.999 1.998 2.198]');
[alpha3, gamma3, Sigma3] = newtonGenericExample("FTD",[0.99 0.99 3.96 0.99 1.98 2.178]');
[alpha4, gamma4, Sigma4] = newtonGenericExample("FTD",[0.9 0.9 3.6 0.9 1.8 1.98]');
[alpha5, gamma5, Sigma5] = newtonGenericExample("FTD",[0.9 0.9 3.6 0.9 1.8 2.151]');
[alpha6, gamma6, Sigma6] = newtonGenericExample("FTD",[3.00 0.999 3.996 0.999 1.998 2.198]');

% Print alpha values for the paper
i=1;
fprintf("$\\alpha_{%d}$   & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,alpha1(i),alpha2(i),alpha3(i),alpha4(i),alpha5(i),alpha6(i));
i=3;
fprintf("$\\alpha_{%d}$   & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,alpha1(i),alpha2(i),alpha3(i),alpha4(i),alpha5(i),alpha6(i));
i=6;
fprintf("$\\alpha_{%d}$   & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,alpha1(i),alpha2(i),alpha3(i),alpha4(i),alpha5(i),alpha6(i));

% Print Gamma values for the paper
i=1;j=6;k=6;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k),gamma6(i,j,k));
i=2;j=1;k=1;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k),gamma6(i,j,k));
i=3;j=2;k=5;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k),gamma6(i,j,k));
i=3;j=5;k=5;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k),gamma6(i,j,k));
i=4;j=1;k=3;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k),gamma6(i,j,k));
i=5;j=3;k=4;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k),gamma6(i,j,k));
i=6;j=1;k=1;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k),gamma6(i,j,k));

diary off

delete DC_log.tex
diary DC_log.tex

% Run cases reported in the paper
[alpha1, gamma1, Sigma1] = newtonGenericExample("DC",[0.99999 0.699993 10.699893 zeros(1,10)]');
[alpha2, gamma2, Sigma2] = newtonGenericExample("DC",[0.99 0.693 10.593 zeros(1,10)]');
[alpha3, gamma3, Sigma3] = newtonGenericExample("DC",[0.9 0.63 9.63 zeros(1,10)]');
[alpha4, gamma4, Sigma4] = newtonGenericExample("DC",[0.8 0.56 8.56 zeros(1,10)]');
[alpha5, gamma5, Sigma5] = newtonGenericExample("DC",[0.25 0.693 2.675 zeros(1,10)]');

% Print alpha values for the paper
i=1;
fprintf("$\\alpha_{%d}$   & %5.3f & %5.3f & %8.3g & %8.3g & %5.3f \\\\\n",...
         i,alpha1(i),alpha2(i),alpha3(i),alpha4(i),alpha5(i));

% Print Gamma values for the paper
i=1;j=2;k=2;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %8.3f & %8.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k));
i=2;j=1;k=3;
fprintf("$\\Gamma_{%d%d%d}$ & %5.3f & %5.3f & %8.3f & %8.3f & %5.3f \\\\\n",...
         i,j,k,gamma1(i,j,k),gamma2(i,j,k),gamma3(i,j,k),gamma4(i,j,k),gamma5(i,j,k));

diary off


==> runGrid.m <==

load initialGrid.mat
load solutionGrid.mat
pv = ones(20,20);
pi = ones(20,20);

delete AC_Grid_log.tex
diary AC_Grid_log.tex

% pv (complex relative change of the complex voltages v)
% pi (complex relative change of the complex currents i_n)
clc
numExample = 1;

fprintf("\\newpage\n");
fprintf("Example %d: Using solution of the infinite grid as default guess values.\n\n", numExample);

newtonGridExample(pv, pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pi(5,1) = 0.1*sol_i_n(5,1)/init_i_n(5,1);
newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(5,1) = 0.5*sol_v(5,1)/init_v(5,1);
pi(5,1) = 0.01*sol_i_n(5,1)/init_i_n(5,1);
newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(5,1) = 0.01*sol_v(5,1)/init_v(5,1);
pi(5,1) = 0.01*sol_i_n(5,1)/init_i_n(5,1);
newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(5,1) = 0.01*sol_v(5,1)/init_v(5,1);
pi(5,1) = 0.5*sol_i_n(5,1)/init_i_n(5,1);
newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(5,1) = 0.01*sol_v(5,1)/init_v(5,1);
pi(5,1) = 1;
newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(5,1) = 0.5*sol_v(5,1)/init_v(5,1);
pi(5,1) = 0.1*sol_i_n(5,1)/init_i_n(5,1);

pv(13,18) = 0.1*sol_v(13,18)/init_v(13,18);
pi(13,18) = 0.1*sol_i_n(13,18)/init_i_n(13,18);

pv(13,17) = 0.1*sol_v(13,17)/init_v(13,17);
pi(13,17) = 0.1*sol_i_n(13,17)/init_i_n(13,17);

pv(14,18) = 0.1*sol_v(14,18)/init_v(14,18);
pi(14,18) = 0.1*sol_i_n(14,18)/init_i_n(14,18);

pv(13,20) = 0.1*sol_v(13,20)/init_v(13,20);
pi(13,20) = 0.1*sol_i_n(13,20)/init_i_n(13,20);

pv(12,20) = 0.1*sol_v(12,20)/init_v(12,20);

newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(12,20) = .8*sol_v(12,20)/init_v(12,20);

newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(13,20) = .8*sol_v(13,20)/init_v(13,20);

newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(14,18) = .8*sol_v(14,18)/init_v(14,18);

newtonGridExample(pv,pi);

% New run
numExample = numExample + 1;

fprintf('\\newpage\n');
fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);

pv(13,17) = .8*sol_v(13,17)/init_v(13,17);

newtonGridExample(pv,pi);

% New run
% numExample = numExample + 1;
% 
% fprintf('\\newpage\n');
% fprintf("Example %d: Changing some guess values (see table below).\n\n", numExample);
% 
% pv(5,1) = .8*sol_v(5,1)/init_v(5,1);
% 
% newtonGridExample(pv,pi);

diary off

==> runGridTest.m <==
clear all
clc

load initialGrid.mat
load solutionGrid.mat
pv = ones(20,20);
pi = ones(20,20);

pi(5,1) = 0.1*sol_i_n(5,1)/init_i_n(5,1);
newtonGridExample(pv,pi);

